Sampling Spiked Wishart Eigenvalues

Efficient schemes for sampling from the eigenvalues of the Wishart distribution have recently been described for both the uncorrelated central case (where the covariance matrix is $\mathbf{I}$) and the spiked Wishart with a single spike (where the covariance matrix differs from $\mathbf{I}$ in a single entry on the diagonal). Here, we generalize these schemes to the spiked Wishart with an arbitrary number of spikes. This approach also applies to the spiked pseudo-Wishart distribution. We describe how to differentiate this procedure for the purposes of stochastic gradient descent, allowing the fitting of the eigenvalue distribution to some target distribution.

==> anc/sample_spiked_wishart.R <==
offset_diag <- function(offset, length) {
  cbind(
    seq(offset+1, offset+length),
    seq(1, length)
  )
}

#' Efficiently sample the eigenvalues corresponding to a random Wishart matrix with spiked eigenvalues
#'
#' @param spiked_sd The spiked standard deviations
#' @param num_observations The number of observations (aka samples or columns)
#' @param num_variables The number of variables (aka features or rows)
#' @param population_sd the standard deviation of all non-spiked components (num_variables - length(spiked_sd) of them)
#' @param num_eigs The number of eigenvalues to compute. If 0 compute all of them using dense matrix routines. If greater than zero, use sparse matrices and compute that many top eigenvalues.
#'
#' @returns Vector of random eigenvalues of W = G G^T where G is a random num_variables x num_observations matrix with iid columns from N(0, Sigma) where Sigma is diagonal with entries spiked_sd^2 and all the remaining are population_sd^2.
#'
#' @importFrom stats rnorm
#' @importFrom stats rchisq
#' @export
#'
#' @examples
#' set.seed(0)
#' # Sample eigenvalues of a covariance matrix of a 10 sample study with 1000 variables such that
#' # the top two (underlying true distribution of the data, not sample) principal components
#' # have SDs of 100 and 10 and the remaining 98 have 1
#' sample_spiked_wishart(
#'   spiked_sd = c(500, 100),
#'   num_variables = 1000,
#'   num_observations = 10-1,
#'   num_eigs = 3
#' )
#'
sample_spiked_wishart <- function(
    spiked_sd,
    num_observations,
    num_variables,
    population_sd = 1.,
    num_eigs = 0) {
  
  k = length(spiked_sd)
  if (num_variables<= k) { stop("Must have num_variables larger than k, the number of spiked values") }
  if (num_observations < 1) { stop("num_observations must be at least 1")}
  
  # The matrix is sparse, (k+1)-diagonal only but also is just completely zero beyond this row/col
  last_row = min(num_variables, num_observations+k)
  last_col = min(num_variables, num_observations)
  
  # Standard deviations of the the variables - but we only care about the first last_row of them
  # all the others are subsumed into the bottom diagonal's chisquare (and are population_sd)
  sd = c(
    spiked_sd,
    rep(population_sd, last_row - k)
  )
  
  main_diagonal = sd[1:last_col] * sqrt(rchisq(n=last_col, df = seq(last_col, 1, -1)))
  
  middle_diag_offsets = seq(from=1, length.out=k-1)
  middle_diagonals = lapply(middle_diag_offsets, function(i) {
    diagonal_end = min(last_col+i, last_row)
    rnorm(n = (diagonal_end - i), sd = sd[i+1:diagonal_end])
  })
  bottom_diag_length = min(num_observations, num_variables-k)
  bottom_diagonal = sqrt(rchisq(n = bottom_diag_length, df = seq(num_variables-k, num_variables-k-bottom_diag_length+1, -1))) * population_sd
  
  if (num_eigs == 0) {
    # Compute all eigenvalues using dense matrices
    # Build the matrix from its diagonals
    mat <- diag(main_diagonal, nrow=last_row, ncol=last_col)
    for (i in middle_diag_offsets) {
      locs <- offset_diag(i, length(middle_diagonals[[i]]))
      mat[locs] <- middle_diagonals[[i]]
    }
    locs <- offset_diag(k,length(bottom_diagonal))
    mat[locs] <- bottom_diagonal
    
    singular_vals <- svd(mat, nu=0, nv=0)$d
  } else {
    # Compute the top num_eigs eigenvalues using sparse matrices
    locs <- rbind(
      offset_diag(0, length(main_diagonal)),
      do.call(rbind, lapply(middle_diag_offsets, function(i) offset_diag(i, length(middle_diagonals[[i]])) )),
      offset_diag(k, length(bottom_diagonal))
    )
    vals <- c(main_diagonal, middle_diagonals |> unlist(), bottom_diagonal)
    mat <- Matrix::sparseMatrix(locs[,1], locs[,2], x=vals)
    singular_vals <- sparsesvd::sparsesvd(mat, rank=num_eigs)$d
  }
  return(singular_vals^2)
}


#' Efficiently sample the singular values corresponding to a random Wishart matrix with spiked eigenvalues and the Jacobian
#' I.e., these are the singular values of G if GG^T is Wishart. The square of these give the eigenvalues of the random Wishart matrix.
#'
#' @param spiked_sd The spiked standard deviations
#' @param num_observations The number of observations (aka samples or columns)
#' @param num_variables The number of variables (aka features or rows)
#' @param population_sd the standard deviation of all non-spiked components (num_variables - length(spiked_sd) of them)
#' @param num_eigs The number of eigenvalues to compute. If 0 compute all of them using dense matrix routines. If greater than zero, use sparse matrices and compute that many top eigenvalues.
#'
#' @returns List with both a vector of random singular values of G where G is a random num_variables x num_observations matrix with iid columns from N(0, Sigma) where Sigma is diagonal with entries spiked_sd^2 and all the remaining are population_sd^2.
#'  and also the Jacobian, where [[i,j]] is the derivative of the ith singular value with respect to the jth spiked SD
#'
#' @importFrom stats rnorm
#' @importFrom stats rchisq
#' @export
#'
#' @examples
#' set.seed(0)
#' # Sample eigenvalues of a covariance matrix of a 10 sample study with 1000 variables such that
#' # the top two (underlying true distribution of the data, not sample) principal components
#' # have SDs of 100 and 10 and the remaining 98 have 1
#' res = sample_spiked_wishart_and_deriv(
#'   spiked_sd = c(500, 100),
#'   num_variables = 1000,
#'   num_observations = 10-1,
#'   num_eigs = 3
#' )
#' res$singular_vals # singular values of G, (i.e., square roots of the eigenvalues of W = G G^T)
#' res$jacobian # jacobian of the singular values (sqrt of the first eigenvalue) with respect to each of the spiked_sd's
sample_spiked_wishart_and_jac <- function(
    spiked_sd,
    num_observations,
    num_variables,
    population_sd = 1.,
    num_eigs = 0) {
  
  k = length(spiked_sd)
  if (num_variables <= k) { stop("Must have num_variables larger than k, the number of spiked values") }
  if (num_observations < 1) { stop("num_observations must be at least 1")}
  if (num_eigs == 0) { num_eigs = min(num_observations, num_variables) }
  
  # The matrix is sparse, (k+1)-diagonal only but also is just completely zero beyond this row/col
  last_row = min(num_variables, num_observations+k)
  last_col = min(num_variables, num_observations)
  
  # Standard deviations of the the variables - but we only care about the first last_row of them
  # all the others are subsumed into the bottom diagonal's chisquare (and are population_sd)
  sd = c(
    spiked_sd,
    rep(population_sd, last_row - k)
  )
  
  main_diagonal = sqrt(rchisq(n=last_col, df = seq(last_col, 1, -1)))
  
  middle_diag_offsets = seq(from=1, length.out=k-1)
  middle_diagonals = lapply(middle_diag_offsets, function(i) {
    diagonal_end = min(last_col+i, last_row)
    rnorm(n = (diagonal_end - i), sd = 1)
  })
  bottom_diag_length = min(num_observations, num_variables-k)
  bottom_diagonal = sqrt(rchisq(n = bottom_diag_length, df = seq(num_variables-k, num_variables-k-bottom_diag_length+1, -1)))
  
  # Compute the top num_eigs eigenvalues using sparse matrices
  locs <- rbind(
    offset_diag(0, length(main_diagonal)),
    do.call(rbind, lapply(middle_diag_offsets, function(i) offset_diag(i, length(middle_diagonals[[i]])) )),
    offset_diag(k, length(bottom_diagonal))
  )
  vals <- c(main_diagonal, middle_diagonals |> unlist(), bottom_diagonal)
  base_mat <- Matrix::sparseMatrix(locs[,1], locs[,2], x=vals)
  mat <- sd * base_mat
  udv <- sparsesvd::sparsesvd(mat, rank=num_eigs)
  jacobian <- lapply(1:num_eigs, function(i) {
    (udv$u[1:k,i] %*% t(udv$v[1:k,i] ) * base_mat[1:k,1:k]) |> as.matrix() |> rowSums()
  })
  jacobian <- do.call(rbind, jacobian)
  return(list(singular_vals = udv$d, jacobian = jacobian))
}

#' Compute means of each singular value and the mean Jacobian, see sample_spiked_wishart_and_jac
#'
#' @param count The number of samples to compute the mean of
#' @param spiked_sd The spiked standard deviations
#' @param num_observations The number of observations (aka samples or columns)
#' @param num_variables The number of variables (aka features or rows)
#' @param population_sd the standard deviation of all non-spiked components (num_variables - length(spiked_sd) of them)
#' @param num_eigs The number of eigenvalues to compute. If 0 compute all of them using dense matrix routines. If greater than zero, use sparse matrices and compute that many top eigenvalues.
#'
#' @returns List with both a vector of mean singular values of G where G is a random num_variables x num_observations matrix with iid columns from N(0, Sigma) where Sigma is diagonal with entries spiked_sd^2 and all the remaining are population_sd^2.
#'  and also the mean Jacobian, where [[i,j]] is the derivative of the ith singular value with respect to the jth spiked SD
#'
#' @importFrom stats rnorm
#' @importFrom stats rchisq
#' @export
multi_sample_spiked_wishart <- function(
    count,
    spiked_sd,
    num_observations,
    num_variables,
    population_sd = 1.,
    num_eigs = 0) {
  if (num_eigs == 0) { num_eigs = min(num_observations, num_variables) }
  rank = length(spiked_sd)
  samples <- lapply(
    1:count,
    function(i) { sample_spiked_wishart_and_jac(spiked_sd, num_observations, num_variables, population_sd, num_eigs) }
  )
  eig_means = colMeans(do.call(rbind, lapply(samples, function(x) x$singular_vals)))
  # Extract derivs into a 3D matrix, last index being the iteration
  jac = array(lapply(samples, function(x) x$jacobian) |> unlist(),
              dim = c(num_eigs, rank, count))
  jac_mean = apply(jac, c(1,2), mean) # mean over the iterations
  list(
    singular_vals = eig_means,
    jacobian = jac_mean
  )
}

#' Compute what spiked SD values will give you the desired top eigenvalues in expectation by iteratively solving
#'
#' @param desired_sing_vals Vector of top singular values that should be approximated
#' @param num_observations Number of observations (samples, columns) in the data matrix
#' @param num_variables Number of variables (features, rows) in the data matrix
#' @param num_iterations Number of iterations to perform to to optimize. Increase to get a closer fit
#' @param num_samples_per_iter Number of samples to compute for each iteration.
#'    Increase to get a closer fit
#'
#' @export
#' @returns Fit values of spiked SDs that approximately match the desired eigenvalues
#'
#' @examples
#' # First, simulate a dataset with known true values to see if we can get close
#' true_spiked_sd = c(500, 100)
#' num_variables = 1000
#' num_observations = 10-1
#' sampled_singular_values <- sqrt(sample_spiked_wishart(true_spiked_sd, num_variables,
#'       num_observations, num_eigs=2))
#' # Fit some spiked SDs that give eigenvalues similar to sampled_eigenvalues
#' fit_spiked_sd <- match_with_spiked_wishart(sampled_singular_values, num_observations, num_variables)
#' # fit spiked_sd should now be close to giving the specified sampled_singular_values (in expectation)
#' # Fit spiked_sd won't match the original true_spiked_sd too closely since it only
#' # fits the single sample that gave  sampled_singular_values
match_with_spiked_wishart <- function(
    desired_sing_vals,
    rank,
    num_observations,
    num_variables,
    population_sd=1,
    num_iterations=20,
    num_samples_per_iter=300
) {
  num_eigs = length(desired_sing_vals)
  spiked_sd <- desired_sing_vals[1:min(rank, num_eigs)] / sqrt(num_observations) # Starting guess, not very accurate
  if (rank > num_eigs) { spiked_sd <- c(spiked_sd, rep(min(spiked_sd), rank - num_eigs))}
  beta <- 0.9
  jac_est <- NULL
  resid_est <- NULL
  for (i in 1:num_iterations) {
    # Iterate towards convergence
    # See what eigenvalues the current values produce
    mean_vals <- multi_sample_spiked_wishart(num_samples_per_iter, spiked_sd, num_observations, num_variables, population_sd, num_eigs = num_eigs)
    eig_means = mean_vals$singular_vals
    jac_mean = mean_vals$jacobian
    if (is.null(jac_est)) {
      jac_est <- jac_mean
    } else {
      jac_est <- beta*jac_mean + (1- beta)*jac_est
    }
    resid <- desired_sing_vals - eig_means
    if (is.null(resid_est)) {
      resid_est <- resid
    } else {
      resid_est <- beta*resid + (1-beta)*resid_est
    }
    
    learning_rate = 0.1#0.5/i
    # Gauss-Newton LS
    #least_sq <- MASS::ginv(jac_est) %*% resid_est
    #spiked_sd <- spiked_sd + t(least_sq) * learning_rate
    # SGD
    #grad_est <- 2*resid_est %*% jac_est
    #spiked_sd <- spiked_sd + grad_est * learning_rate
    # Levenberg–Marquardt
    lambda = 1
    delta <- solve(t(jac_est) %*% jac_est + lambda*diag(rep(1, rank)), t(jac_est) %*% resid_est) |> t()
    spiked_sd <- spiked_sd + delta
  }
  spiked_sd[1,]
}


sample_brute_force <- function(spiked_sd, num_observations, num_variables, population_sd=1., num_eigs = 0) {
  k = length(spiked_sd)
  if (num_variables <= k) { stop("Must have num_variables larger than k, the number of spiked values") }
  if (num_observations < 1) { stop("num_observations must be at least 1")}
  
  sd = c(
    spiked_sd,
    rep(population_sd, num_variables - k)
  )
  mat = matrix(
    rnorm(n=num_observations*num_variables, sd=sd),
    c(num_variables, num_observations)
  )
  
  if (num_eigs == 0) {
    singular_vals = svd(mat, nu=0, nv=0)$d
  } else {
    smat <- Matrix::Matrix(mat, sparse=TRUE)
    singular_vals = sparsesvd::sparsesvd(smat, rank=num_eigs)$d
  }
  return(singular_vals^2)
}

==> anc/sampling_spiked_wishart_eigenvalues.qmd <==
---
title: "Sampling Spiked Wishart Eigenvalues"
author:
  - name: "Thomas G. Brooks"
    orcid: 0000-0002-6980-0079
    affiliations:
      - name: Institute for Translational Medicine and Therapeutics, University of Pennsylvania
toc: true
format:
  html:
    fig-format: svg
  docx:
    fig-format: svg
bibliography: references.bib
editor:
  markdown:
    wrap: sentence
execute:
  cache: true
  echo: false
abstract: >
  Efficient schemes for sampling from the eigenvalues of the Wishart distribution have recently been described for both the uncorrelated central case (where the covariance matrix is $\mathbf{I}$) and the spiked Wishart with a single spike (where the covariance matrix differs from $I$ in a single entry on the diagonal).
  Here, we generalize these schemes to the spiked Wishart with an arbitrary number of spikes.
  This approach also applies to the spiked pseudo-Wishart distribution.
  We describe how to differentiate this procedure for the purposes of stochastic gradient descent, allowing the fitting of the eigenvalue distribution to some target distribution.
---
## Introduction

The Wishart distribution is the distribution of random matrices of the form $\mathbf{W} = \mathbf{G} \mathbf{G}^T$ where $\mathbf{G}$ is an $m \times n$ matrix with each column drawn iid from $N(0, \mathbf{\Sigma})$ for some $m \times m$ covariance matrix $\mathbf{\Sigma}$, and $\mathbf{G}^T$ denotes the transpose of $\mathbf{G}$.
The most well-studied is the case where $\mathbf{\Sigma}$ is the identity matrix, which is sometimes referred to as the uncorrelated central Wishart [@zanella2009].
A more general case is the spiked Wishart, where $\mathbf{\Sigma}$ is diagonal with $k$ 'spiked' eigenvalues (typically larger than 1) and the remaining eigenvalues are 1.
Here, $k$ is usually small and $m$ large.

Recently, [@forrester2024] described an efficient method to sample eigenvalues of Wishart matrices in the cases of uncorrelated central Wishart as well as for the spiked Wishart for the case $k = 1$.
Here, we describe the generalization of that process to the general case $k$.
This approach derives from the diagonalization strategy of [@dumitriu2002] for the uncorrelated central case, which carries over without modification to the $k=1$ spiked Wishart case as shown in [@forrester2024].
The diagonalization approach requires slight modifications in the general $k$ spiked Wishart distribution.
Moreover, we observe that this approach holds even in the pseudo-Wishart case where the matrices $W$ are not full rank, i.e., there are fewer observations than variables ($n < m$).

By reparametrizing this sampling procedure, we are also able to compute derivatives of the Wishart eigenvalues with respect to input spiked values.
This allows for the efficient use of stochastic gradient descent for optimization problems involving the Wishart eigenvalue distribution.
In particular, we apply this to the problem of fitting the expectation of the Wishart singular values to some empirical values.

## Preliminaries

We adopt the notation of [@dumitriu2002] when possible but consider just the real case.

The straight-forward approach to sampling the eigenvalues of a Wishart distribution, is to first sample $\mathbf{G}$, compute $\mathbf{W} = \mathbf{G} \mathbf{G}^T$, and find its eigenvalues (alternatively, one can compute the singular values of $\mathbf{G}$).
However, $\mathbf{G}$ requires $m \times n$ independent samples from a normal distribution, and computing the eigenvalues of $\mathbf{W}$ (or the singular values of $\mathbf{G}$) is computationally demanding for large $m$ and $n$.
In [@dumitriu2002], it is instead shown that a series of Householder reflections allow the transformation of $\mathbf{G}$ into a bidiagonal matrix with entries that are independently distributed as the square roots of the $\chi^2$ distribution.
This allows the sampling of just $2 n$ random $\chi^2$ values and the orthogonal Householder reflections do not affect the eigenvalues of $\mathbf{G} \mathbf{G}^T$.
This was used by [@forrester2024] to sample the uncorrelated central Wishart or $k=1$ spiked Wishart.

A Householder reflection is a orthogonal matrix of the form $\mathbf{R} = \mathbf{I} - 2 vv^T$ for some unit vector $v$.
We use the fact that for any vector $w$ there is a Householder reflection $\mathbf{R}$ that takes $w$ to $\left\lVert{w}\right\rVert_2 e_1$ where $\left\lVert{w}\right\rVert_2$ is the 2-norm of the vector and $e_1 = [1, 0, \ldots, 0]$.
If each entry $w$ is iid $N(0, \sigma^2)$ then $\left\lVert{w}\right\rVert_2$ is distributed as $\sigma \chi_k$ where $k$ is the size of $w$.
<!-- Moreover, $\mathbf{R}$ depends only upon the direction of $w$ and not upon the norm of $w$. -->

## Sampling eigenvalues of the $k$ spiked Wishart

::: {#thm-sample}
Let $\mathbf{W} := \mathbf{G} \mathbf{G}^T$ where the entries of $\mathbf{G}$ are independent and $(\mathbf{G})_{i,j} \sim N(0, \sigma_i^2)$ for all $i,j$.
Suppose that $\sigma_i = 1$ for all $i > k$.
Let $\mathbf{W}' := \mathbf{H} \mathbf{H}^T$ where $\mathbf{H}$ has independent entries satisfying:

1.  $(\mathbf{H})_{i,i}$ is $\sigma_i \chi_{(n-i+1)}$ distributed,
2.  $(\mathbf{H})_{i,i-k}$ is $\sigma_i \chi_{(m-i+1)}$ distributed for $i > k$,
3.  $(\mathbf{H})_{i,j}$ is $N(0,\sigma_i^2)$ for $i-k < j < i$, and
4.  $(\mathbf{H})_{i,j}$ is 0 for $j > i$ or $j < i-k$.

Then the eigenvalues of $\mathbf{W}$ and the eigenvalues of $\mathbf{W}'$ have the same distribution.
:::

Here $\sigma_i$ is the standard deviation of the $i$th variable, with the first $k$ being the 'spike' eigenvalues and the remaining all equaling $1$.
We denote $N(0,\sigma^2)$ as the normal distribution centered at 0 with variance $\sigma^2$ and $\chi_{\alpha}$ is the square root of the $\chi^2$ distribution with $\alpha$ degrees of freedom.

Each row $\mathbf{G}_{i,\cdot}$ is a vector of multivariate normal distribution with zero mean and covariance matrix $\sigma_i^2 \mathbf{I}_{n \times n}$.
This distribution is rotationally symmetric and so if $\mathbf{R}$ is an orthogonal $n \times n$ matrix independent of a row $\mathbf{G}_{i,\cdot}$, then $(\mathbf{G} \mathbf{R})_{i,\cdot}$ has the same distribution as $\mathbf{G}_{i,\cdot}$.

Define $\mathbf{G}_0 = \mathbf{G}$ and proceed inductively by choosing two orthogonal matrices $\mathbf{L}_i$ and $\mathbf{R}_i$ and defining $$
\mathbf{G}_i :=
  \begin{bmatrix} \mathbf{I} & 0  \\ 0 & \mathbf{L}_i \end{bmatrix}
  \mathbf{G}_{i-1}
  \begin{bmatrix} \mathbf{I}  & 0 \\ 0 & \mathbf{R}_i \end{bmatrix}.
$$ First, we choose $\mathbf{R}_i$ an $(n - i + 1) \times (n - i +1)$ orthogonal matrix such that $x \mathbf{R}_i = \left\lVert{x}\right\rVert_2 e_1$ where and $x = [(\mathbf{G}_{i-1})_{i,i} \, (\mathbf{G}_{i-1})_{i,i+1} \, \ldots (\mathbf{G}_{i-1})_{i,n}]$.
This can be done with a Householder reflection and is a function only of $x$ the $i$th row of $\mathbf{G}_{i-1}$.
Therefore $\mathbf{R}_i$ is independent of every other of row of $\mathbf{G}_{i-1}$.
Define $$\mathbf{G}_{i-1}' = \mathbf{G}_{i-1} \begin{bmatrix} \mathbf{I} & 0 \\ 0 & \mathbf{R}_i \end{bmatrix}.$$

Second, we choose $\mathbf{L}_i$ an $(m-i-k+1) \times (m-i-k+1)$ orthogonal matrix such that $\mathbf{L}_i y^T = \left\lVert{y}\right\rVert_2 e_1^T$ where $y = [(\mathbf{G}_{i-1}')_{i+k,i}, \, (\mathbf{G}_{i-1}')_{i+k+1, i} \, \ldots (\mathbf{G}_{i-1}')_{m,i}]$.
In the case where $i + k > m$, set $\mathbf{L}_i$ to be the $0 \times 0$ matrix, making the left action on $\mathbf{G}_{i-1}$ the identity.
Again, $\mathbf{L}_i$ depends only upon the $i$th column of $\mathbf{G}'_{i-1}$ and so is independent of the rest of the $\mathbf{G}'_{i-1}$.
Note that this is the bidiagonalization process of [@dumitriu2002] except with $\mathbf{L}_i$ restricted to only ever act on the bottom $m-k$ rows.
Since in our case, $\sigma_i$ are not constant for $i \leq k$, extending $\mathbf{L}_i$ into the first $k$ rows would change the distribution of all the entries.

Analogous to the bidiagonlization method, observe that $\mathbf{G}_i$ has the following properties for $j \leq i$:

1.  $(\mathbf{G}_i)_{j,j}$ is $\sigma_j \chi_{(n-j+1)}$ distributed,
2.  $(\mathbf{G}_i)_{j+\ell,j}$ is $N(0,\sigma_{j+\ell}^2)$ for $\ell=1, \ldots, k-1$ distributed,
3.  $(\mathbf{G}_i)_{j+k,j}$ is $\sigma_{j+k} \chi_{(m-j-k+1)}$ distributed,
4.  $(\mathbf{G}_i)_{j+\ell,j} = 0$ for $\ell > k$ and $(\mathbf{G}_i)_{j,\ell} = 0$ for $\ell > j$,
5.  $(\mathbf{G}_i)_{\ell, \ell'}$ is $N(0, \sigma_{\ell}^2)$ for $\ell > i$ and $\ell' > i$, and
6.  all entries of $\mathbf{G}_i$ are independent of each other.

Therefore, $\mathbf{H} := \mathbf{G}_n$ has the form as in @thm-sample, and it differs from $\mathbf{G}$ only by a series of orthogonal transformations.
So the singular values of $\mathbf{G}_n$ are equal to the singular values of $\mathbf{G}$ (and to the square roots of the eigenvalues of $\mathbf{W}  = \mathbf{G} \mathbf{G}^T$). This proves @thm-sample.

Moreover, $\mathbf{H}$ is more efficient to sample than $\mathbf{G}$ and for small $k$, its singular values can be computed efficiently thanks to its sparse nature.
Indeed, it is only non-zero in an $(k+m) \times (k+m)$ submatrix, within which it has only $k+1$-nonzero diagonals.

## Simulations

```{r}
#| include: false

library(tidyverse)
library(patchwork)
source("sample_spiked_wishart.R")
set.seed(0)

spiked_sd <- c(100, 30, 10)
num_observations <- 10
num_variables <- 1000
num_samples <- 10000
start <- Sys.time()
smart_samples <- lapply(seq(num_samples), function(i) {sample_spiked_wishart(spiked_sd, num_observations, num_variables)})
mid <- Sys.time()
simple_samples <- lapply(seq(num_samples), function(i) {sample_brute_force(spiked_sd, num_observations, num_variables)})
end <- Sys.time()
smart_time <- as.period(mid - start) |> period_to_seconds()
simple_time <- as.period(end - mid) |> period_to_seconds()
smart_top_eigs <- lapply(smart_samples, function(row) {row[[1]]}) |> unlist()
simple_top_eigs <- lapply(simple_samples, function(row) {row[[1]]}) |> unlist()
smart_bottom_eigs <- lapply(smart_samples, function(row) {row[[num_observations]]}) |> unlist()
simple_bottom_eigs <- lapply(simple_samples, function(row) {row[[num_observations]]}) |> unlist()
```

We compare this method to a 'simple' method where $\mathbf{G}$ is sampled directly from the multivariate normal distribution, see @fig-histogram.
With `r as.integer(num_samples)` samples, the Kolmogorov-Smirnov test comparing the two distributions of the top-eigenvalues has p=`r round(ks.test(smart_top_eigs, simple_top_eigs)$p.value,2)` and the bottom-eigenvalues have p=`r round(ks.test(smart_bottom_eigs, simple_bottom_eigs)$p.value,2)`, failing to find any difference.

```{r}
#| label: fig-histogram
#| fig-width: 6
#| fig-height: 3.5
#| fig-cap: !expr glue::glue("Histograms of {num_samples} draws from each of the simple (from G) and efficient (from H) methods. This has m={num_variables}, n={num_variables} with spiked standard deviations {str_c(spiked_sd, collapse=', ')}. The simple method took {round(simple_time, 2)}s and the efficient method took {round(smart_time, 2)}s")

all_samples <- bind_rows(
  tibble(top_eig=smart_top_eigs, type="efficient"),
  tibble(top_eig=simple_top_eigs, type="simple"),
)
g1 <- ggplot(all_samples) +
  geom_histogram(aes(x=top_eig, fill=type), position="identity", alpha=0.5, bins=30) +
  xlab("top eigenvalue")
all_samples <- bind_rows(
  tibble(bottom_eig=smart_bottom_eigs, type="efficient"),
  tibble(bottom_eig=simple_bottom_eigs, type="simple"),
)
g2 <- ggplot(all_samples) +
  geom_histogram(aes(x=bottom_eig, fill=type), position="identity", alpha=0.5, bins=30) +
  xlab("bottom eigenvalue")

(g1 + g2) + plot_annotation(tag_levels="a") + plot_layout(guides = "collect", axis_titles="collect")
```

```{r}
benchmark <- function(code, values, type, max_time=10.0, num_samples=100) {
  results <- list()
  for (val in values) {
    start <- Sys.time()
    code(val)
    end <- Sys.time()
    diff <- difftime(end, start, units='secs') |> as.numeric()
    n <- min(num_samples, as.integer(max_time/diff))

    if (n <= 1) {
      results[[length(results)+1]] <- tibble(value = val, time = diff * num_samples, type = type)
      break # Larger values will just take even longer and will exceed the max time we allocated
    } else {
      start <- Sys.time()
      lapply(seq(n), function(i) {code(val)})
      end <- Sys.time()
      diff <- difftime(end, start, units='secs') |> as.numeric() / n * num_samples
      results[[length(results)+1]] <- tibble(value = val, time = diff, type = type)
    }
  }
  bind_rows(results)
}
```

```{r}
#| include: false

spiked_sd <- c(100, 30, 10)
num_observations <- 10
values <- 10^seq(1,5)
results_scaling_variables <- bind_rows(
  benchmark(
    function(num_vars) {sample_spiked_wishart(spiked_sd, num_observations, num_vars)},
    values = values,
    type = "efficient"
  ),
  benchmark(
    function(num_vars) {sample_brute_force(spiked_sd, num_observations, num_vars)},
    values = values,
    type = "simple"
  ),
)
```

```{r}
#| include: false
library(Matrix)# Load these outside the benchmark to avoid them contaminating timings
library(sparsesvd)
spiked_sd <- c(100, 30, 10)
values <- 2^seq(4,18,by=2)
results_scaling_both <- bind_rows(
  benchmark(
    function(num_vars) {sample_spiked_wishart(spiked_sd, num_vars, num_vars, num_eigs=3)},
    values = values,
    type = "efficient"
  ),
  benchmark(
    function(num_vars) {sample_brute_force(spiked_sd, num_vars, num_vars, num_eigs=3)},
    values = values,
    type = "simple"
  ),
)
```

To demonstrate efficiency, we consider scaling with $m$, the number of variables, see @fig-scaling a.
Simple sampling of $\mathbf{G}$ directly outperforms the efficient sampling of $\mathbf{H}$ up to about 100 variables.
However, the efficient sampling has constant timing with the number of variables and remains efficient as variable count increases.
The constant time is due to the constant value of $n$, the number of observations, so that only a constant number of rows and columns are non-zero.
When instead varying both $m$ and $n$ together, the efficient method again scales much better than the simple method but is no longer close to constant time, see @fig-scaling b.
In this case, we use a sparse matrix SVD computed for just 3 top singular values.

```{r}
#| label: fig-scaling
#| fig-cap: !expr glue::glue("Execution time required for 100 samples of both methods. (a) Varying numbers of variables $m$ while the number of observations $n$ is constant at {num_observations}. (b) Varying both $m$ and $n$ together. In this case, sparse matrices are used and only the top 3 eigenvalues are computed. In both, the spiked standard deviations are {stringr::str_c(spiked_sd, collapse=', ')}.")
#| fig-width: 7
#| fig-height: 3.5
g1 <- ggplot(results_scaling_variables) +
  geom_line(aes(x=value, y = time, color=type), linewidth=2) +
  scale_x_log10(labels = function(x) {format(x, scientific=FALSE)})+
  scale_y_log10(labels = function(x) {format(x, scientific=FALSE)})+
  ylab("time (s)") +
  xlab("variables (m)")
g2 <- ggplot(results_scaling_both) +
  geom_line(aes(x=value, y = time, color=type), linewidth=2) +
  scale_x_log10(labels = function(x) {format(x, scientific=FALSE)})+
  scale_y_log10(labels = function(x) {format(x, scientific=FALSE)})+
  ylab("time (s)") +
  xlab("variables (m) and observations (n)")

(g1 + g2) + plot_annotation(tag_levels="a") + plot_layout(guides = "collect", axis_titles="collect")
```

## Fitting and gradient descent

Consider the problem of identifying which spiked eigenvalues to use based off desired distribution of eigenvalues of the Wishart matrix.
Since we have no analytic solution for this distribution (outside of the $k=1$ case [@zanella2020]), we instead use stochastic gradient descent on random samples from this distribution.
In this section, we operate on the singular values of $\mathbf{H}$, which are the square roots of the eigenvalues of $\mathbf{W}$, for simplicity.
To do so, we need to differentiate the random sample with respect to the spiked values.
This becomes an application of the well-known reparametrization trick from machine learning, introduced for variational autoencoders [@kingma2013].
This trick is to separate out the random sampling and consider it to be fixed while taking gradients.
In particular, notice that
$$\mathbf{H}' := \begin{bmatrix} \sigma_1^{-1} & & \\ & \ddots & \\ & & \sigma_m^{-1} \end{bmatrix} \mathbf{H}$$
has distribution that does not depend upon $\sigma_1, \ldots, \sigma_m$.
Indeed, each entry in $\mathbf{H}'$ is either distributed as standard normal or $\chi$ with a degrees of freedom not depending upon $\sigma_r$ for any $r$.
Therefore, we consider the gradient with respect to the $\sigma_r$ of $\mathbf{H}'$ to be zero.
Moreover,
$$
\begin{align*}
\frac{\partial \mathbf{H}_{i,j}}{\partial \sigma_{r}}
  &= \begin{cases} \mathbf{H}'_{r,j}\hphantom{\sigma_r^{-1}} & r = i \\ 0 & \mbox{otherwise} \end{cases} \\
  &= \begin{cases} \sigma_{r}^{-1} \mathbf{H}_{r,j} & r = i \\ 0 & \mbox{otherwise} \end{cases}
.
\end{align*}
$$

Next, we consider the singular value decomposition $\mathbf{H} = \mathbf{U} \mathbf{D} \mathbf{V}^T$ where $U$ and $V$ are orthogonal matrices and $D$ is diagonal containing the singular values along its diagonal.
It is well-known that the partial derivative of $d_\ell$, the $\ell$th singular value, with respect to the entry $\mathbf{H}_{i,j}$ is $\mathbf{U}_{i,\ell} \mathbf{V}_{j,\ell}$.
Then
$$
\begin{align*}
  \frac {\partial d_\ell} {\partial \sigma_r}
  = \sum_{i,j} \frac{\partial d_\ell} {\partial \mathbf{H}_{i,j}} \frac{\partial \mathbf{H}_{i,j}} { \partial \sigma_r }
  = \sum_{j=1}^n \mathbf{U}_{r,\ell} \mathbf{V}_{j,\ell} \mathbf{H}'_{r,j}
  = \sigma_r^{-1} \mathbf{U}_{r,\ell} \sum_{j=1}^n \mathbf{H}_{r,j} \mathbf{V}_{j,\ell}
\end{align*}
$$
for $r \leq k$.
This gives the derivative of a single sample.
To extend this to an estimate of the derivative of the expected value, we can simply take the mean over a large sample of $\mathbf{H}$ matrices.

```{r}
#| include: false
target_singular_vals <- multi_sample_spiked_wishart(300, spiked_sd, num_observations, num_variables)$singular_vals
fit_spiked_sd <- match_with_spiked_wishart(target_singular_vals, length(spiked_sd), num_observations, num_variables, num_iterations=10, num_samples_per_iter=150)
new_singular_vals <- multi_sample_spiked_wishart(300, fit_spiked_sd, num_observations, num_variables)$singular_vals
```

As a demonstration, we implement a Levenberg-Marquardt minimizer of the sum of squared errors for the singular values of $\mathbf{H}$ to some target specified singular values.
Using the same values as in @fig-histogram as the true target values, we computed the mean singular values and fit three spiked singular values to have these as the expected values.
These were then used to sample the mean of the singular values, providing a good match, see @fig-fitting a.
Moreover, the fit spiked singular values were themselves a close match to the original singular values, see @fig-fitting b.
```{r}
#| label: fig-fitting
#| fig-width: 6
#| fig-height: 3.5
#| fig-cap: Demonstration of fitting spiked singular values to give desired output singular values of $\mathbf{H}$. Using the same values as Figure 1 as the target, we optimized three spiked singular values to give the best match of the expectation of the eigenvalues to the target ones. We plot (a) the means of singular values of $\mathbf{H}$ and (b) the spiked singular values in target and fit distributions.
g_fit1 <- ggplot(bind_rows(
  tibble(number = as.factor(1:num_observations), val=target_singular_vals, type="target"),
  tibble(number = as.factor(1:num_observations), val=new_singular_vals, type="fit"),
)) + geom_col(aes(x=number, y = val, fill=type), position="dodge") +
  scale_fill_brewer(palette="Set1") +
  labs(x="singular value number", y = "mean value")
g_fit2 <- ggplot(bind_rows(
  tibble(number=as.factor(1:3), val=spiked_sd, type="target"),
  tibble(number=as.factor(1:3), val=fit_spiked_sd, type="fit")
)) + geom_col(aes(x=number, y=val, fill=type), position="dodge") +
  scale_fill_brewer(palette="Set1") +
  labs(x="spiked singular value", y = "value")
g_fit1 + g_fit2 + plot_annotation(tag_levels="a") + plot_layout(guides = "collect", axis_titles="collect")
```
## Discussion

The case where $m > n$ is of particular interest to the study of 'omics' data sets, such as genomics, transcriptomics, proteomics and others.
These data are costly to collect and assay, so typically few samples are available, but each sample has a deep wealth of information.
One goal in this realm is the accurate simulation of data sets, for purposes including the benchmarking and optimization of the accuracy of computational pipelines.
The spiked Wishart is a natural use-case for this situation, since the low number of samples means that a complete covariance matrix cannot be directly estimated.
For example, the `corpcor` software package [@schäfer2005] [@opgen-rhein2007] performs estimation of a correlation matrix as a linear combination of a sample covariance matrix (which is low-rank when $m > n$) and the identity matrix, just as a spiked Wishart does.
Instead, we may wish to simulate data based off a real data set.
In that case, we wish to simulate data via a spiked Wishart distribution and to have it match (in expectation) the eigenvalues of the covariance matrix of the real data set.
This sampling approach allows fitting the eigenvalue distribution to such data.

We provide in Supplementary Material an implementation of this sampling method in the R programming language (using the `Matrix` and `sparsesvd` packages for sparse matrix computations) and for comparison the simple ('brute-force') method of sampling $\mathbf{G}$ directly for comparison.
This also includes routines for computing Jacobians of the sampled singular values and performing fitting of expected values of the Wishart eigenvalues.

## References

